A Fully Polynomial Randomized Approximation Scheme for Hypergraph Unreliability

We give a fully polynomial randomized approximation scheme for all-terminal unreliability in explicitly represented undirected hypergraphs of arbitrary rank. The algorithm estimates the probability that independent hyperedge failures disconnect the hypergraph, allowing a different rational failure probability for every edge. For a common failure probability, this improves the quasi-polynomial approximation schemes of Cen, Li, and Panigrahi to polynomial time and answers the polynomial-time approximation question reiterated in their subsequent work on graphs. The construction turns their representative-survival bound into an importance sampler whose relative second moment is bounded solely in terms of the number of vertices. We protect one randomly chosen representative pair during contraction, correct the path likelihood, and divide by the number of pairs surviving at the end. The resulting unbiased estimator has relative second moment at most $\binom n2$, even when unreliability is exponentially small. A minimum-cut normalization makes this estimator implementable with polynomially bounded precision: the residual likelihood becomes a survival probability in an auxiliary absorbing process, which admits rational discretization with a fixed random-bit budget. Logarithmic rate rounding and an exact weighted minimum cut extend the construction to unequal rational failure probabilities. The algorithm's worst-case running time and random-bit usage are polynomial in the input length, the inverse relative error, and $\log(1/\delta)$ for confidence $1-\delta$.

==> anc/README.txt <==
Exact finite-instance verification accompanying the paper.
Run with Python 3 (standard library only): python3 checks.py
checks_results.json records 2,248 checked hypergraphs and 77,719 protected-pair states, with seed 20261025.
These finite checks do not replace the general proof.


==> anc/checks.py <==
#!/usr/bin/env python3
"""Exact finite-instance checks; not an implementation benchmark or a proof.

Python 3 standard library only. The killed-chain recurrence and direct
edge-survival enumeration are compared as rational coefficient vectors.
Weights a_e mean failure probabilities p**a_e; unit weights are common p.
"""
from collections import defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import combinations
from math import comb
from pathlib import Path
import argparse
import json
import random

SEED = 20261025

def clean(p):
    return {j: v for j, v in p.items() if v}

def add_into(p, j, v):
    p[j] += v

def direct_polynomial(n, edges, weights):
    """Enumerate surviving original edge labels, with no representatives."""
    out = defaultdict(Fraction)
    m = len(edges)
    for alive in range(1 << m):
        parent = list(range(n))
        def find(v):
            while parent[v] != v:
                v = parent[v]
            return v
        for i, edge in enumerate(edges):
            if alive >> i & 1:
                vs = [v for v in range(n) if edge >> v & 1]
                for v in vs[1:]:
                    parent[find(v)] = find(vs[0])
        if len({find(v) for v in range(n)}) < 2:
            continue
        # p**sum(failed weights) times product(1-p**a_e) for alive labels.
        fail_weight = sum(w for i, w in enumerate(weights) if not (alive >> i & 1))
        poly = {fail_weight: Fraction(1)}
        for i, w in enumerate(weights):
            if alive >> i & 1:
                nxt = defaultdict(Fraction)
                for j, c in poly.items():
                    nxt[j] += c
                    nxt[j + w] -= c
                poly = clean(nxt)
        for j, c in poly.items():
            out[j] += c
    return clean(out)

def pair_polynomial(n, edges, weights):
    """Backward killed generator, computed exactly by its triangular recurrence."""
    full = (1 << n) - 1
    lam = min(sum(w for e, w in zip(edges, weights)
                  if e & cut and e & (full ^ cut))
              for cut in range(1, full))
    initial = tuple(range(n))
    total = defaultdict(Fraction)
    states_checked = 0
    max_states_per_pair = 0
    for pair in combinations(range(n), 2):
        protected = set(pair)
        local_states = 0
        @lru_cache(None)
        def solve(state):
            nonlocal states_checked, local_states
            states_checked += 1
            local_states += 1
            reps = set(state)
            assert protected <= reps
            original_rate = 0
            kill_rate = Fraction(0)
            successors = []
            for edge, weight in zip(edges, weights):
                endpoints = {state[v] for v in range(n) if edge >> v & 1}
                if len(endpoints) < 2:
                    continue
                original_rate += weight
                for head in (min(endpoints), max(endpoints)):
                    rate = Fraction(weight, 2)
                    if protected & (endpoints - {head}):
                        kill_rate += rate
                    else:
                        nxt = tuple(head if rep in endpoints else rep for rep in state)
                        assert len(set(nxt)) < len(reps)
                        successors.append((nxt, rate))
            assert kill_rate >= lam, (n, edges, weights, pair, state, kill_rate, lam)
            out = defaultdict(Fraction)
            out[original_rate] = Fraction(1, comb(len(reps), 2))
            for nxt, rate in successors:
                child = dict(solve(nxt))
                for j, c in child.items():
                    assert j < original_rate
                    term = rate * c / (original_rate - j)
                    out[j] += term
                    out[original_rate] -= term
            return tuple(sorted(clean(out).items()))
        for j, c in solve(initial):
            total[j] += c
        max_states_per_pair = max(max_states_per_pair, local_states)
    return clean(total), lam, states_checked, max_states_per_pair

def check(n, edges, weights):
    got, lam, states, max_pair = pair_polynomial(n, tuple(edges), tuple(weights))
    expected = direct_polynomial(n, tuple(edges), tuple(weights))
    assert got == expected, (n, edges, weights, got, expected)
    return lam, states, max_pair, len(got)

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', default='checks_results.json')
    parser.add_argument('--quick', action='store_true', help='only 64 four-vertex masks')
    args = parser.parse_args()
    rng = random.Random(SEED)
    record = {'arithmetic': 'exact Python fractions; coefficient equality',
              'seed': SEED, 'all_passed': True, 'families': [],
              'warning': 'Finite cross-checks do not replace the general proof.'}
    for family in ('simple_four_vertex', 'random_multihypergraph', 'weighted_multihypergraph'):
        total_states = 0
        max_states = 0
        count = 0
        disconnected = 0
        if family == 'simple_four_vertex':
            possible = [e for e in range(16) if e.bit_count() >= 2]
            cases = []
            for mask in range(64 if args.quick else 1 << len(possible)):
                edges = [e for i, e in enumerate(possible) if mask >> i & 1]
                cases.append((4, edges, [1] * len(edges)))
        else:
            cases = []
            for _ in range(100):
                n = rng.randint(2, 5)
                possible = [e for e in range(1 << n) if e.bit_count() >= 2]
                edges = rng.choices(possible, k=rng.randint(0, 8))
                weights = [1 if family == 'random_multihypergraph' else rng.randint(1, 4)
                           for _ in edges]
                cases.append((n, edges, weights))
        for n, edges, weights in cases:
            lam, states, max_pair, _ = check(n, edges, weights)
            count += 1
            total_states += states
            max_states = max(max_states, max_pair)
            disconnected += lam == 0
        result = {'family': family, 'cases': count, 'disconnected_cases': disconnected,
                  'pair_states_checked': total_states, 'max_states_per_pair': max_states,
                  'coefficient_mismatches': 0, 'hazard_failures': 0}
        record['families'].append(result)
        print(json.dumps(result, sort_keys=True), flush=True)
    record['total_cases'] = sum(f['cases'] for f in record['families'])
    record['total_pair_states_checked'] = sum(f['pair_states_checked'] for f in record['families'])
    Path(args.output).write_text(json.dumps(record, indent=2, sort_keys=True) + '\n')
    print('All exact checks passed. Output:', args.output)

if __name__ == '__main__':
    main()


==> anc/checks_results.json <==
{
  "all_passed": true,
  "arithmetic": "exact Python fractions; coefficient equality",
  "families": [
    {
      "cases": 2048,
      "coefficient_mismatches": 0,
      "disconnected_cases": 58,
      "family": "simple_four_vertex",
      "hazard_failures": 0,
      "max_states_per_pair": 11,
      "pair_states_checked": 73216
    },
    {
      "cases": 100,
      "coefficient_mismatches": 0,
      "disconnected_cases": 25,
      "family": "random_multihypergraph",
      "hazard_failures": 0,
      "max_states_per_pair": 21,
      "pair_states_checked": 2167
    },
    {
      "cases": 100,
      "coefficient_mismatches": 0,
      "disconnected_cases": 30,
      "family": "weighted_multihypergraph",
      "hazard_failures": 0,
      "max_states_per_pair": 16,
      "pair_states_checked": 2336
    }
  ],
  "seed": 20261025,
  "total_cases": 2248,
  "total_pair_states_checked": 77719,
  "warning": "Finite cross-checks do not replace the general proof."
}

